Partitioned Paxos via the Network Data Plane

Consensus protocols are the foundation for building fault-tolerant, distributed systems, and services. They are also widely acknowledged as performance bottlenecks. Several recent systems have proposed accelerating these protocols using the network data plane. But, while network-accelerated consensus shows great promise, current systems suffer from an important limitation: they assume that the network hardware also accelerates the application itself. Consequently, they provide a specialized replicated service, rather than providing a general-purpose high-performance consensus that fits any off-the-shelf application. To address this problem, this paper proposes Partitioned Paxos, a novel approach to network-accelerated consensus. The key insight behind Partitioned Paxos is to separate the two aspects of Paxos, agreement, and execution, and optimize them separately. First, Partitioned Paxos uses the network forwarding plane to accelerate agreement. Then, it uses state partitioning and parallelization to accelerate execution at the replicas. Our experiments show that using this combination of data plane acceleration and parallelization, Partitioned Paxos is able to provide at least x3 latency improvement and x11 throughput improvement for a replicated instance of a RocksDB key-value store.

==> algorithms/api.c <==
void submit(struct paxos_ctx * ctx, 
                char * value, 
                int size);

void (*deliver)(struct paxos_ctx* ctx, 
                     int instance, 
                     char * value, 
                     int size);

void recover(struct paxos_ctx * ctx,
	         int instance, 
                 char * value, 
                 int size);


==> algorithms/learner-api.c <==
void (*deliver)(struct paxos_ctx* ctx,
		int instance, char* value, int size);

void recover(struct paxos_ctx* ctx,
	         int instance, char* value, int size);


==> algorithms/proposer-api.c <==
void submit(struct paxos_ctx* ctx, 
                char* value, int size);


